Accurate waveforms for eccentric, aligned-spin binary black holes: The multipolar effective-one-body model SEOBNRv5EHM

The measurement of orbital eccentricity in gravitational-wave (GW) signals will provide unique insights into the astrophysical origin of binary systems, while ignoring eccentricity in waveform models could introduce significant biases in parameter estimation and tests of General Relativity. Upcoming LIGO-Virgo-KAGRA observing runs are expected to detect a subpopulation of eccentric signals, making it vital to develop accurate waveform models for eccentric orbits. Here, employing recent analytical results through the third post-Newtonian order, we develop SEOBNRv5EHM: a new time-domain, effective-one-body, multipolar waveform model for eccentric binary black holes with spins aligned (or antialigned) with the orbital angular momentum. Besides the dominant (2,2) mode, the model includes the (2,1), (3,3), (3,2), (4,4) and (4,3) modes. We validate the model's accuracy by computing its unfaithfulness against 99 (28 public and 71 private) eccentric numerical-relativity (NR) simulations, produced by the Simulating eXtreme Spacetimes Collaboration. Importantly, for NR waveforms with initial GW eccentricities below 0.5, the maximum (2,2)-mode unfaithfulness across the total mass range 20-200 $M_\odot$ is consistently below or close to $1 \%$, with a median value of $ \sim 0.02 \% $, reflecting an accuracy improvement of approximately an order of magnitude compared to the previous-generation SEOBNRv4EHM and the state-of-the-art TEOBResumS-Dal\'i eccentric model. In the quasi-circular-orbit limit, SEOBNRv5EHM is in excellent agreement with the highly accurate SEOBNRv5HM model. The accuracy, robustness, and speed of SEOBNRv5EHM make it suitable for data analysis and astrophysical studies. We demonstrate this by performing a set of recovery studies of synthetic NR-signal injections, and parameter-estimation analyses of the events GW150914 and GW190521, which we find to have no eccentricity signatures.

==> anc/ancillary_ecc_NR_sims.json <==
{
    "SXS:BBH:0089": {
        "q": 1.0004603486568369,
        "chi_1z": -0.499500999999,
        "chi_2z": 1.3768236090199965e-07,
        "ref_e_gw": 0.0641627520623656,
        "ref_omega_gw": 0.0227029573914355,
        "periastron_passages": 21,
        "t_merger": 11366.238803157588,
        "SEOBNRv4EHM": {
            "e_opt": 0.07131089932439116,
            "omega_opt": 0.010366334218420105,
            "max_mm_22": 0.0010021068712631198
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.06866975490496927,
            "omega_opt": 0.010181988985659805,
            "max_mm_22": 0.00017183982662005715
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06866975490496927,
            "omega_opt": 0.009825257976553013,
            "max_mm_22": 0.001599031525293615
        }
    },
    "SXS:BBH:0321": {
        "q": 1.2199968506353007,
        "chi_1z": 0.329947307215,
        "chi_2z": -0.4399118684059901,
        "ref_e_gw": 0.0639610225317716,
        "ref_omega_gw": 0.0370977909209126,
        "periastron_passages": 8,
        "t_merger": 3312.167101936382,
        "SEOBNRv4EHM": {
            "e_opt": 0.10074399784054931,
            "omega_opt": 0.01436367230844705,
            "max_mm_22": 0.0011679050020916293
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.068930103785639,
            "omega_opt": 0.01682049033866827,
            "max_mm_22": 6.686176607295646e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07158126162354819,
            "omega_opt": 0.014434518049687591,
            "max_mm_22": 0.0013360667784035885
        }
    },
    "SXS:BBH:0322": {
        "q": 1.219952455945493,
        "chi_1z": 0.3301299425529999,
        "chi_2z": -0.43986792136599845,
        "ref_e_gw": 0.0814497624961635,
        "ref_omega_gw": 0.0382856884441343,
        "periastron_passages": 7,
        "t_merger": 2996.7526428738647,
        "SEOBNRv4EHM": {
            "e_opt": 0.11264299348195056,
            "omega_opt": 0.015422081947167474,
            "max_mm_22": 0.0011851525681453312
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.09293046962260922,
            "omega_opt": 0.016816813101895773,
            "max_mm_22": 7.018632137723024e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.08448224511146292,
            "omega_opt": 0.017602209211022884,
            "max_mm_22": 0.0012827671716956202
        }
    },
    "SXS:BBH:0323": {
        "q": 1.219995858740713,
        "chi_1z": 0.3300311972209969,
        "chi_2z": -0.4400265896539992,
        "ref_e_gw": 0.1345665989702533,
        "ref_omega_gw": 0.0362431325356585,
        "periastron_passages": 8,
        "t_merger": 3219.2762259483475,
        "SEOBNRv4EHM": {
            "e_opt": 0.18021382560811935,
            "omega_opt": 0.014654414552033881,
            "max_mm_22": 0.002014741780542284
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1468408949399491,
            "omega_opt": 0.016740012380633138,
            "max_mm_22": 0.00010908517346697177
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1501781880067661,
            "omega_opt": 0.015217979159321793,
            "max_mm_22": 0.0009669821327115136
        }
    },
    "SXS:BBH:0324": {
        "q": 1.2200069796493904,
        "chi_1z": 0.3299404144439995,
        "chi_2z": -0.44001451720600065,
        "ref_e_gw": 0.2853243766409555,
        "ref_omega_gw": 0.0363850468194585,
        "periastron_passages": 7,
        "t_merger": 2797.645336672087,
        "SEOBNRv4EHM": {
            "e_opt": 0.3923011475325033,
            "omega_opt": 0.010831041155833275,
            "max_mm_22": 0.009676073504691463
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3316950869264427,
            "omega_opt": 0.013489597892085176,
            "max_mm_22": 0.00016532849083417123
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2912910465224023,
            "omega_opt": 0.01476574875218589,
            "max_mm_22": 0.002753419698692916
        }
    },
    "SXS:BBH:1136": {
        "q": 1.0000000293047406,
        "chi_1z": -0.7498399433979999,
        "chi_2z": -0.7498405018140001,
        "ref_e_gw": 0.0993107423867862,
        "ref_omega_gw": 0.0408265225970079,
        "periastron_passages": 4,
        "t_merger": 1824.8468473587375,
        "SEOBNRv4EHM": {
            "e_opt": 0.14357356691774742,
            "omega_opt": 0.01696583663423462,
            "max_mm_22": 0.0020264822870441623
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.10624443951913308,
            "omega_opt": 0.018125018569969526,
            "max_mm_22": 0.00027658315546041923
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.10337296818077814,
            "omega_opt": 0.016924410543252614,
            "max_mm_22": 0.0016224039632004583
        }
    },
    "SXS:BBH:1149": {
        "q": 2.999777204132099,
        "chi_1z": 0.7001778023543019,
        "chi_2z": 0.5998708113039902,
        "ref_e_gw": 0.0495989255795075,
        "ref_omega_gw": 0.0362880867912785,
        "periastron_passages": 15,
        "t_merger": 5174.024478947588,
        "SEOBNRv4EHM": {
            "e_opt": 0.10042402334603802,
            "omega_opt": 0.014132242718603296,
            "max_mm_22": 0.001940968680226307
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.06025441400762281,
            "omega_opt": 0.015312225870960183,
            "max_mm_22": 0.0004372171785654855
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05272261225666996,
            "omega_opt": 0.01754114182807673,
            "max_mm_22": 0.004133523745501022
        }
    },
    "SXS:BBH:1169": {
        "q": 2.9999643934151474,
        "chi_1z": -0.6998851874088674,
        "chi_2z": -0.5997212230895878,
        "ref_e_gw": 0.0476979999513954,
        "ref_omega_gw": 0.0292999360819267,
        "periastron_passages": 13,
        "t_merger": 6431.522753460559,
        "SEOBNRv4EHM": {
            "e_opt": 0.06190973320438308,
            "omega_opt": 0.012957097331571122,
            "max_mm_22": 0.0017295544359560155
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.04952778656350646,
            "omega_opt": 0.014015096887845756,
            "max_mm_22": 0.00017524942856594894
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05695695454803243,
            "omega_opt": 0.012370843510431008,
            "max_mm_22": 0.0010904225653598498
        }
    },
    "SXS:BBH:1355": {
        "q": 1.0000000371416986,
        "chi_1z": -1.6394630903696117e-05,
        "chi_2z": -1.637338138070379e-05,
        "ref_e_gw": 0.0767207274112291,
        "ref_omega_gw": 0.0384654881196667,
        "periastron_passages": 8,
        "t_merger": 2942.4687392684173,
        "SEOBNRv4EHM": {
            "e_opt": 0.09724181971916669,
            "omega_opt": 0.015800821626940163,
            "max_mm_22": 0.0008830295254961262
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.08057179348159525,
            "omega_opt": 0.018164199139093597,
            "max_mm_22": 3.010109043632969e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06945844265654763,
            "omega_opt": 0.018154619693049594,
            "max_mm_22": 0.0010622882379377474
        }
    },
    "SXS:BBH:1356": {
        "q": 1.0000000229757968,
        "chi_1z": 2.3602683827876965e-06,
        "chi_2z": 2.3505263976724266e-06,
        "ref_e_gw": 0.1333001770576095,
        "ref_omega_gw": 0.028094194545346,
        "periastron_passages": 14,
        "t_merger": 6454.42696166253,
        "SEOBNRv4EHM": {
            "e_opt": 0.17348422369284083,
            "omega_opt": 0.011849952846210324,
            "max_mm_22": 0.001527438533524772
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.16013928340877615,
            "omega_opt": 0.011612329922621834,
            "max_mm_22": 7.293894521942512e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15013057819572764,
            "omega_opt": 0.012151658901962082,
            "max_mm_22": 0.0012657703989077396
        }
    },
    "SXS:BBH:1357": {
        "q": 1.0000000584219875,
        "chi_1z": -1.9145917424928022e-05,
        "chi_2z": -1.9131040917173164e-05,
        "ref_e_gw": 0.1485179725666866,
        "ref_omega_gw": 0.0357802381552217,
        "periastron_passages": 8,
        "t_merger": 3291.2687387699525,
        "SEOBNRv4EHM": {
            "e_opt": 0.1805200088526976,
            "omega_opt": 0.015729312799531433,
            "max_mm_22": 0.0017616930437536205
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1805200088526976,
            "omega_opt": 0.014480414360124014,
            "max_mm_22": 4.230504467428453e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16316231569378437,
            "omega_opt": 0.015610132392858463,
            "max_mm_22": 0.0009560648729948218
        }
    },
    "SXS:BBH:1358": {
        "q": 1.000000171676769,
        "chi_1z": -2.578005210032002e-05,
        "chi_2z": -2.5483556687870965e-05,
        "ref_e_gw": 0.1474599835786008,
        "ref_omega_gw": 0.0368087017417386,
        "periastron_passages": 8,
        "t_merger": 3063.266671309926,
        "SEOBNRv4EHM": {
            "e_opt": 0.22107190743692007,
            "omega_opt": 0.014026487654850744,
            "max_mm_22": 0.0004909545752529443
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.16580393057769005,
            "omega_opt": 0.01610522686132411,
            "max_mm_22": 8.123049222774625e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16580393057769005,
            "omega_opt": 0.014693264982875057,
            "max_mm_22": 0.0015699371487124525
        }
    },
    "SXS:BBH:1359": {
        "q": 1.0000000093380739,
        "chi_1z": -1.5309768321499977e-05,
        "chi_2z": -1.5302232694400027e-05,
        "ref_e_gw": 0.1451377943337249,
        "ref_omega_gw": 0.0374240639893951,
        "periastron_passages": 8,
        "t_merger": 2954.5035282712965,
        "SEOBNRv4EHM": {
            "e_opt": 0.17952894625834828,
            "omega_opt": 0.01628024982957388,
            "max_mm_22": 0.0008050973028966846
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1588140678439235,
            "omega_opt": 0.017145498492021172,
            "max_mm_22": 0.00015867255491086585
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16226654757966094,
            "omega_opt": 0.016155629624956293,
            "max_mm_22": 0.001452199746610039
        }
    },
    "SXS:BBH:1360": {
        "q": 1.0000001418933064,
        "chi_1z": -4.650196113054884e-07,
        "chi_2z": -4.3807915140679367e-07,
        "ref_e_gw": 0.2095797118077799,
        "ref_omega_gw": 0.0372560791790572,
        "periastron_passages": 7,
        "t_merger": 2798.4255144054155,
        "SEOBNRv4EHM": {
            "e_opt": 0.29618578783434096,
            "omega_opt": 0.015197356154916509,
            "max_mm_22": 0.0011098067764376829
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.23557972722828036,
            "omega_opt": 0.015962545389966235,
            "max_mm_22": 0.00012466755020668074
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.22749891914747228,
            "omega_opt": 0.015685333667694753,
            "max_mm_22": 0.0012603236796752126
        }
    },
    "SXS:BBH:1361": {
        "q": 1.0000000687418888,
        "chi_1z": -6.609070334343269e-06,
        "chi_2z": -6.392738150156248e-06,
        "ref_e_gw": 0.2157696399684588,
        "ref_omega_gw": 0.0386414283409497,
        "periastron_passages": 7,
        "t_merger": 2720.3605257552545,
        "SEOBNRv4EHM": {
            "e_opt": 0.2809337296321659,
            "omega_opt": 0.01604877120649665,
            "max_mm_22": 0.0012677619936259932
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.24052968922812545,
            "omega_opt": 0.015986513735619563,
            "max_mm_22": 0.0001282144400455154
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.24861049730893353,
            "omega_opt": 0.01419852225906433,
            "max_mm_22": 0.0018902313845986507
        }
    },
    "SXS:BBH:1362": {
        "q": 1.0000000168079561,
        "chi_1z": 1.2170373661798494e-05,
        "chi_2z": 1.2031712648902019e-05,
        "ref_e_gw": 0.2953793638896781,
        "ref_omega_gw": 0.0368201081789513,
        "periastron_passages": 7,
        "t_merger": 2575.019956547227,
        "SEOBNRv4EHM": {
            "e_opt": 0.39304134152810427,
            "omega_opt": 0.01103306259042012,
            "max_mm_22": 0.0033421910146511635
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.30011204859881135,
            "omega_opt": 0.016481575148352558,
            "max_mm_22": 0.00029589388398010286
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.29607164455840734,
            "omega_opt": 0.015888966217118113,
            "max_mm_22": 0.0014639327821390768
        }
    },
    "SXS:BBH:1363": {
        "q": 1.000000210098049,
        "chi_1z": 3.6458826902301094e-06,
        "chi_2z": 3.3793332739096747e-06,
        "ref_e_gw": 0.3174871841880946,
        "ref_omega_gw": 0.0372591033022704,
        "periastron_passages": 7,
        "t_merger": 2516.6551993365188,
        "SEOBNRv4EHM": {
            "e_opt": 0.39562518159258886,
            "omega_opt": 0.011057739913883894,
            "max_mm_22": 0.003427276638881538
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3188575048249121,
            "omega_opt": 0.015406023910141856,
            "max_mm_22": 0.00017865772403724556
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.310776696744104,
            "omega_opt": 0.01488357458143238,
            "max_mm_22": 0.0012410451236907205
        }
    },
    "SXS:BBH:1364": {
        "q": 1.9998510979706567,
        "chi_1z": 9.257801735174406e-05,
        "chi_2z": -0.00012573365399386885,
        "ref_e_gw": 0.0637714691028729,
        "ref_omega_gw": 0.038220387411368,
        "periastron_passages": 8,
        "t_merger": 3279.268284793959,
        "SEOBNRv4EHM": {
            "e_opt": 0.10036989119397961,
            "omega_opt": 0.014677441027122163,
            "max_mm_22": 0.001927423584395016
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.07395676193240602,
            "omega_opt": 0.017009126335825006,
            "max_mm_22": 1.5739456066032886e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.07131544900624867,
            "omega_opt": 0.016976908857875426,
            "max_mm_22": 0.0007682854073121081
        }
    },
    "SXS:BBH:1365": {
        "q": 1.9999582175629973,
        "chi_1z": 4.4204785823920196e-05,
        "chi_2z": -1.8972854691869525e-05,
        "ref_e_gw": 0.0891427282269679,
        "ref_omega_gw": 0.0363956450521599,
        "periastron_passages": 9,
        "t_merger": 3560.773157129739,
        "SEOBNRv4EHM": {
            "e_opt": 0.10936671568453646,
            "omega_opt": 0.01568334834159904,
            "max_mm_22": 0.0017787684311795227
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.11224478714991899,
            "omega_opt": 0.014664487189693385,
            "max_mm_22": 2.3739649568699228e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.10648864421915392,
            "omega_opt": 0.014188172744660835,
            "max_mm_22": 0.0007589249498496375
        }
    },
    "SXS:BBH:1366": {
        "q": 1.9998137764732717,
        "chi_1z": 8.600714677215143e-05,
        "chi_2z": 0.00017343819949427807,
        "ref_e_gw": 0.1434840642229617,
        "ref_omega_gw": 0.036236623498059,
        "periastron_passages": 9,
        "t_merger": 3483.4325214445676,
        "SEOBNRv4EHM": {
            "e_opt": 0.18821077699054956,
            "omega_opt": 0.015427269749076976,
            "max_mm_22": 0.0015737294334675633
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.16083466397374235,
            "omega_opt": 0.016144327682297052,
            "max_mm_22": 2.247729086102268e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17452272048214595,
            "omega_opt": 0.013819639491025977,
            "max_mm_22": 0.0015092243344473344
        }
    },
    "SXS:BBH:1367": {
        "q": 1.9999863580114106,
        "chi_1z": -3.491793201446925e-05,
        "chi_2z": -5.033605754281579e-05,
        "ref_e_gw": 0.1360956758420163,
        "ref_omega_gw": 0.0389169833814381,
        "periastron_passages": 8,
        "t_merger": 3033.3158271225907,
        "SEOBNRv4EHM": {
            "e_opt": 0.1541352053918946,
            "omega_opt": 0.017901699265287323,
            "max_mm_22": 0.0005841463745374087
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1608367360611074,
            "omega_opt": 0.016313582635983197,
            "max_mm_22": 6.91794822386127e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1440829093880754,
            "omega_opt": 0.01775470195615495,
            "max_mm_22": 0.0012983693565916665
        }
    },
    "SXS:BBH:1368": {
        "q": 2.000040995268637,
        "chi_1z": -0.00016957791733430533,
        "chi_2z": 0.00010934296908688788,
        "ref_e_gw": 0.1383478153362913,
        "ref_omega_gw": 0.0374866827823029,
        "periastron_passages": 8,
        "t_merger": 3266.05051582513,
        "SEOBNRv4EHM": {
            "e_opt": 0.17695132197764166,
            "omega_opt": 0.015781088666099247,
            "max_mm_22": 0.002028162506330755
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.15313095171142066,
            "omega_opt": 0.017237650066825202,
            "max_mm_22": 4.9530566491484684e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17695132197764166,
            "omega_opt": 0.01400483603630564,
            "max_mm_22": 0.0008124689997285328
        }
    },
    "SXS:BBH:1369": {
        "q": 1.9999143398228247,
        "chi_1z": 5.965551045118473e-05,
        "chi_2z": 1.1846210685506616e-05,
        "ref_e_gw": 0.2763544922083296,
        "ref_omega_gw": 0.0369771744168604,
        "periastron_passages": 8,
        "t_merger": 2901.793834354209,
        "SEOBNRv4EHM": {
            "e_opt": 0.35478685829487117,
            "omega_opt": 0.01894978031695493,
            "max_mm_22": 0.0021903366687050507
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.2820595855675984,
            "omega_opt": 0.017325439409315514,
            "max_mm_22": 0.0001533684384524836
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2820595855675984,
            "omega_opt": 0.016674278615771528,
            "max_mm_22": 0.0016105022938242008
        }
    },
    "SXS:BBH:1370": {
        "q": 1.9999646207796724,
        "chi_1z": 4.792363291758025e-05,
        "chi_2z": -1.0395166470070392e-05,
        "ref_e_gw": 0.2939188557021579,
        "ref_omega_gw": 0.0387471721309667,
        "periastron_passages": 7,
        "t_merger": 2654.987699774202,
        "SEOBNRv4EHM": {
            "e_opt": 0.355431276962493,
            "omega_opt": 0.019539142889632214,
            "max_mm_22": 0.002673083370129503
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3231080446392607,
            "omega_opt": 0.014777314084522498,
            "max_mm_22": 0.0001424322063017236
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.27058279211400815,
            "omega_opt": 0.01732130544980676,
            "max_mm_22": 0.002697626497531136
        }
    },
    "SXS:BBH:1371": {
        "q": 3.000265112522267,
        "chi_1z": 6.254066836393682e-05,
        "chi_2z": -2.308696675860391e-05,
        "ref_e_gw": 0.0838579233488704,
        "ref_omega_gw": 0.0364048618489387,
        "periastron_passages": 10,
        "t_merger": 4108.051660718051,
        "SEOBNRv4EHM": {
            "e_opt": 0.11317619624129316,
            "omega_opt": 0.015050796989067953,
            "max_mm_22": 0.0007627764209683363
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.11034679133526082,
            "omega_opt": 0.014277711717773998,
            "max_mm_22": 5.303228332931287e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.0877115520870022,
            "omega_opt": 0.016539252493692765,
            "max_mm_22": 0.0008308434630490691
        }
    },
    "SXS:BBH:1372": {
        "q": 3.0001562622330202,
        "chi_1z": 3.9472780562988496e-05,
        "chi_2z": 4.556344466499611e-06,
        "ref_e_gw": 0.1372536048033087,
        "ref_omega_gw": 0.0372572735189599,
        "periastron_passages": 10,
        "t_merger": 3875.439970053839,
        "SEOBNRv4EHM": {
            "e_opt": 0.15149152710984537,
            "omega_opt": 0.017772662354731694,
            "max_mm_22": 0.0009321698719849669
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1716903973911581,
            "omega_opt": 0.014842768718185406,
            "max_mm_22": 5.842350179785516e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15822448387028296,
            "omega_opt": 0.015214647884061948,
            "max_mm_22": 0.0005888165753609176
        }
    },
    "SXS:BBH:1373": {
        "q": 3.0001406743936143,
        "chi_1z": 2.4815616420074234e-05,
        "chi_2z": 9.138953539507115e-06,
        "ref_e_gw": 0.1371638656176429,
        "ref_omega_gw": 0.0375896702355028,
        "periastron_passages": 10,
        "t_merger": 3790.4979932536,
        "SEOBNRv4EHM": {
            "e_opt": 0.16779942480887836,
            "omega_opt": 0.016540503310172913,
            "max_mm_22": 0.001491880491649611
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.15437547082416808,
            "omega_opt": 0.01657894003746254,
            "max_mm_22": 4.0620078537889626e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.14430750533563538,
            "omega_opt": 0.016486420638715252,
            "max_mm_22": 0.001025496425499095
        }
    },
    "SXS:BBH:1374": {
        "q": 3.0000786937468877,
        "chi_1z": -8.025189692683725e-05,
        "chi_2z": -2.035021799949811e-05,
        "ref_e_gw": 0.2790648145585879,
        "ref_omega_gw": 0.0393045101688745,
        "periastron_passages": 9,
        "t_merger": 3419.144707726617,
        "SEOBNRv4EHM": {
            "e_opt": 0.3523951731877019,
            "omega_opt": 0.01811078176271739,
            "max_mm_22": 0.007296504145143268
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.2998699206624494,
            "omega_opt": 0.015735910864472756,
            "max_mm_22": 0.00015458648534716346
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2958295166220454,
            "omega_opt": 0.015166804782036594,
            "max_mm_22": 0.0014354162002588877
        }
    },
    "SXS:BBH:2517": {
        "q": 1.0000000084860006,
        "chi_1z": -1.3019113966199816e-07,
        "chi_2z": -1.695569568890026e-07,
        "ref_e_gw": 0.0306055918967732,
        "ref_omega_gw": 0.0325166183045126,
        "periastron_passages": 11,
        "t_merger": 4986.905010336473,
        "SEOBNRv4EHM": {
            "e_opt": 0.04892737033138624,
            "omega_opt": 0.012589429601539616,
            "max_mm_22": 0.00165512012869784
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.037277996442960946,
            "omega_opt": 0.013293177994884374,
            "max_mm_22": 4.687325711072443e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.03494812166527589,
            "omega_opt": 0.013291624796459872,
            "max_mm_22": 0.0012309823368311656
        }
    },
    "SXS:BBH:2519": {
        "q": 1.00000002375801,
        "chi_1z": -3.8639865650806364e-08,
        "chi_2z": -5.0123566114398185e-08,
        "ref_e_gw": 0.05110655278022,
        "ref_omega_gw": 0.0232836846631194,
        "periastron_passages": 21,
        "t_merger": 11150.363145350746,
        "SEOBNRv4EHM": {
            "e_opt": 0.05805617608517531,
            "omega_opt": 0.00976537262785621,
            "max_mm_22": 0.0030285136770106247
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.053007812947333977,
            "omega_opt": 0.011282771828589338,
            "max_mm_22": 3.365505454167028e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.050483631378413316,
            "omega_opt": 0.011278084718418508,
            "max_mm_22": 0.001210639478921749
        }
    },
    "SXS:BBH:2520": {
        "q": 1.000000029111828,
        "chi_1z": -1.4797182977899522e-07,
        "chi_2z": -2.3046308387801688e-07,
        "ref_e_gw": 0.1405264362295067,
        "ref_omega_gw": 0.0311106489243245,
        "periastron_passages": 12,
        "t_merger": 4790.836933906333,
        "SEOBNRv4EHM": {
            "e_opt": 0.17950424334446372,
            "omega_opt": 0.013342525837021802,
            "max_mm_22": 0.0015832383450163912
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1659567532807306,
            "omega_opt": 0.012986532667709133,
            "max_mm_22": 6.732838544998287e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.15579613573293077,
            "omega_opt": 0.012932118010228399,
            "max_mm_22": 0.0013226741402266873
        }
    },
    "SXS:BBH:2518": {
        "q": 1.000000022981974,
        "chi_1z": -5.440511657681179e-08,
        "chi_2z": -5.3618572485391914e-08,
        "ref_e_gw": 0.0570274948211946,
        "ref_omega_gw": 0.0203366093024852,
        "periastron_passages": 28,
        "t_merger": 15898.29387707881,
        "SEOBNRv4EHM": {
            "e_opt": 0.05417956474694407,
            "omega_opt": 0.009473762110895529,
            "max_mm_22": 0.0031552466358226727
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.06965944038892809,
            "omega_opt": 0.008380702691084867,
            "max_mm_22": 3.8631738542571625e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06449948184160008,
            "omega_opt": 0.008810838977273801,
            "max_mm_22": 0.0012397173904650227
        }
    },
    "SXS:BBH:2523": {
        "q": 1.0000000065080163,
        "chi_1z": -2.2875582150011935e-08,
        "chi_2z": -2.3271111756088065e-08,
        "ref_e_gw": 0.4329861794809263,
        "ref_omega_gw": 0.0186770866454578,
        "periastron_passages": 19,
        "t_merger": 10360.808097519104,
        "SEOBNRv4EHM": {
            "e_opt": 0.3610060047092535,
            "omega_opt": 0.010229163059936,
            "max_mm_22": 0.1074177979789509
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4498948935981424,
            "omega_opt": 0.008752088856897988,
            "max_mm_22": 0.0007813557877319743
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4700969138001626,
            "omega_opt": 0.007548972405231552,
            "max_mm_22": 0.01654592453396908
        }
    },
    "SXS:BBH:2521": {
        "q": 1.0000000003779994,
        "chi_1z": -3.027031120640056e-07,
        "chi_2z": -2.9579702579001725e-07,
        "ref_e_gw": 0.3017174927623726,
        "ref_omega_gw": 0.0231942964679289,
        "periastron_passages": 18,
        "t_merger": 8476.306303755555,
        "SEOBNRv4EHM": {
            "e_opt": 0.4207175572692616,
            "omega_opt": 0.007824830289198687,
            "max_mm_22": 0.028726208585889812
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3722327087844131,
            "omega_opt": 0.00876578147850557,
            "max_mm_22": 0.00023915708752075826
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3318286683803727,
            "omega_opt": 0.009912974276709369,
            "max_mm_22": 0.005876798811395689
        }
    },
    "SXS:BBH:2522": {
        "q": 1.000000060173965,
        "chi_1z": -3.4538272614902716e-07,
        "chi_2z": -3.748629239239702e-07,
        "ref_e_gw": 0.3473775677690003,
        "ref_omega_gw": 0.0222198670217178,
        "periastron_passages": 17,
        "t_merger": 8298.326638371553,
        "SEOBNRv4EHM": {
            "e_opt": 0.428815633945562,
            "omega_opt": 0.00841766851609176,
            "max_mm_22": 0.04773320512013157
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.428815633945562,
            "omega_opt": 0.008101985161167547,
            "max_mm_22": 0.000769635331077767
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3803307854607135,
            "omega_opt": 0.009283169342353419,
            "max_mm_22": 0.005302083067966534
        }
    },
    "SXS:BBH:2525": {
        "q": 1.0000000050860087,
        "chi_1z": -2.1080058255299995e-08,
        "chi_2z": -2.038609797890001e-08,
        "ref_e_gw": 0.5739173665088577,
        "ref_omega_gw": 0.0156967140126113,
        "periastron_passages": 16,
        "t_merger": 9297.810290000087,
        "SEOBNRv4EHM": {
            "e_opt": 0.6960449316927801,
            "omega_opt": 0.004896502537611976,
            "max_mm_22": 0.24156060501395726
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.67584291149076,
            "omega_opt": 0.004872902584608864,
            "max_mm_22": 0.0021157428781269916
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6798833155311641,
            "omega_opt": 0.004156563483026479,
            "max_mm_22": 0.05900619382516781
        }
    },
    "SXS:BBH:2524": {
        "q": 1.0000000003580054,
        "chi_1z": 1.2499401747700203e-08,
        "chi_2z": 1.2455760597299782e-08,
        "ref_e_gw": 0.6449951436884986,
        "ref_omega_gw": 0.0104743300661252,
        "periastron_passages": 22,
        "t_merger": 16622.469043169465,
        "SEOBNRv4EHM": {
            "e_opt": 0.7647845534942865,
            "omega_opt": 0.003163246560894563,
            "max_mm_22": 0.31821657459653196
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.6960976848074178,
            "omega_opt": 0.00406560303131475,
            "max_mm_22": 0.010827811628668749
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7162997050094381,
            "omega_opt": 0.00318576267818048,
            "max_mm_22": 0.16253845614971363
        }
    },
    "SXS:BBH:2528": {
        "q": 1.0000000025879927,
        "chi_1z": 3.4562019943299916e-06,
        "chi_2z": 3.46222052136999e-06,
        "ref_e_gw": 0.7161413314191774,
        "ref_omega_gw": 0.0122913542834216,
        "periastron_passages": 10,
        "t_merger": 6504.36842224682,
        "SEOBNRv4EHM": {
            "e_opt": 0.8613409926297604,
            "omega_opt": 0.0021718723088041906,
            "max_mm_22": 0.2617265820853496
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.8007349320236998,
            "omega_opt": 0.0035192340864525916,
            "max_mm_22": 0.04727820494994317
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7724521037408715,
            "omega_opt": 0.0035077248463174283,
            "max_mm_22": 0.17691486958723068
        }
    },
    "SXS:BBH:2526": {
        "q": 1.0000037291532662,
        "chi_1z": 3.782231802159947e-06,
        "chi_2z": 3.998169436540004e-06,
        "ref_e_gw": 0.7013572990449138,
        "ref_omega_gw": 0.0092438167519734,
        "periastron_passages": 19,
        "t_merger": 15101.821909967437,
        "SEOBNRv4EHM": {
            "e_opt": 0.8336152108729404,
            "omega_opt": 0.0021638445617406716,
            "max_mm_22": 0.3258427576270221
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.7447263219840515,
            "omega_opt": 0.0035789769395329993,
            "max_mm_22": 0.024940832437317484
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7810899583476878,
            "omega_opt": 0.0023748424192925107,
            "max_mm_22": 0.19004054952343452
        }
    },
    "SXS:BBH:2529": {
        "q": 2.0000019774769218,
        "chi_1z": -1.3094531809051434e-07,
        "chi_2z": -1.8856406688516052e-07,
        "ref_e_gw": 0.0378594241135533,
        "ref_omega_gw": 0.0263225806571875,
        "periastron_passages": 18,
        "t_merger": 8781.87180405053,
        "SEOBNRv4EHM": {
            "e_opt": 0.04065876021997662,
            "omega_opt": 0.010950774846447754,
            "max_mm_22": 0.002231242934634947
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.04305045199762231,
            "omega_opt": 0.012279127374126331,
            "max_mm_22": 1.8517176523125123e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.03826706844233094,
            "omega_opt": 0.011557781733734238,
            "max_mm_22": 0.0010133010165381817
        }
    },
    "SXS:BBH:2530": {
        "q": 2.0000008004655436,
        "chi_1z": -5.007737328509484e-08,
        "chi_2z": -7.337595374073595e-09,
        "ref_e_gw": 0.1510789072101163,
        "ref_omega_gw": 0.0267653375453355,
        "periastron_passages": 18,
        "t_merger": 7877.268421328632,
        "SEOBNRv4EHM": {
            "e_opt": 0.1745139864489191,
            "omega_opt": 0.012606719192107547,
            "max_mm_22": 0.0012740852253075863
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.16753342699096235,
            "omega_opt": 0.012029722480572515,
            "max_mm_22": 7.495215739028449e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17102370671994072,
            "omega_opt": 0.011388346635195657,
            "max_mm_22": 0.0019563132453483956
        }
    },
    "SXS:BBH:2531": {
        "q": 1.9999962973160403,
        "chi_1z": -9.784033684901254e-07,
        "chi_2z": -5.437225466725305e-07,
        "ref_e_gw": 0.303896937076804,
        "ref_omega_gw": 0.0228992155019839,
        "periastron_passages": 19,
        "t_merger": 9531.232782604295,
        "SEOBNRv4EHM": {
            "e_opt": 0.4059188996418348,
            "omega_opt": 0.008020993530947151,
            "max_mm_22": 0.040139161432257486
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.32915122287415804,
            "omega_opt": 0.010305813459690954,
            "max_mm_22": 0.00011559536720029406
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3655148592377944,
            "omega_opt": 0.008431823131478451,
            "max_mm_22": 0.007230590923308355
        }
    },
    "SXS:BBH:2532": {
        "q": 2.000010369804497,
        "chi_1z": 9.24504848424904e-07,
        "chi_2z": -7.757111540780129e-07,
        "ref_e_gw": 0.353087855343746,
        "ref_omega_gw": 0.0216801677408277,
        "periastron_passages": 20,
        "t_merger": 9896.287798660265,
        "SEOBNRv4EHM": {
            "e_opt": 0.4461845311747134,
            "omega_opt": 0.00793343137739584,
            "max_mm_22": 0.07314955458687034
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3613360463262285,
            "omega_opt": 0.010440623309117417,
            "max_mm_22": 0.0008176023531235588
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.36941685440703664,
            "omega_opt": 0.00964848619061957,
            "max_mm_22": 0.006031745876826866
        }
    },
    "SXS:BBH:2533": {
        "q": 2.000000343410227,
        "chi_1z": -6.552686652849622e-08,
        "chi_2z": -7.8444272596689e-09,
        "ref_e_gw": 0.438694868560624,
        "ref_omega_gw": 0.0182182411522816,
        "periastron_passages": 22,
        "t_merger": 12111.71079763972,
        "SEOBNRv4EHM": {
            "e_opt": 0.3498280607148889,
            "omega_opt": 0.010059162513018827,
            "max_mm_22": 0.12328884555421282
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.5074038182906465,
            "omega_opt": 0.006952242625652648,
            "max_mm_22": 0.0003760494886665411
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.45891896980579805,
            "omega_opt": 0.007883490496619981,
            "max_mm_22": 0.019719536250020764
        }
    },
    "SXS:BBH:2534": {
        "q": 1.9998453719803428,
        "chi_1z": 6.01062135584498e-07,
        "chi_2z": -8.394731187325443e-09,
        "ref_e_gw": 0.6454144630304963,
        "ref_omega_gw": 0.0104003787058994,
        "periastron_passages": 25,
        "t_merger": 18647.72188247546,
        "SEOBNRv4EHM": {
            "e_opt": 0.7943828666319254,
            "omega_opt": 0.002584218756525995,
            "max_mm_22": 0.3278782529139994
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.665089937338996,
            "omega_opt": 0.0047976457547069746,
            "max_mm_22": 0.020754571242761366
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7256959979450567,
            "omega_opt": 0.0029602108427330344,
            "max_mm_22": 0.20994167720467027
        }
    },
    "SXS:BBH:2535": {
        "q": 1.9999030249550598,
        "chi_1z": -4.828345062781292e-09,
        "chi_2z": -3.327830334549794e-07,
        "ref_e_gw": 0.716813973291192,
        "ref_omega_gw": 0.0120885071148776,
        "periastron_passages": 11,
        "t_merger": 7565.799916256872,
        "SEOBNRv4EHM": {
            "e_opt": 0.8791525368126454,
            "omega_opt": 0.0018015434716519877,
            "max_mm_22": 0.29459529980275445
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.7619808196409281,
            "omega_opt": 0.004699980301390422,
            "max_mm_22": 0.0858683704444706
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8225868802469887,
            "omega_opt": 0.0023248783476799814,
            "max_mm_22": 0.21741714058114459
        }
    },
    "SXS:BBH:2536": {
        "q": 3.0000637293131973,
        "chi_1z": -1.2883760655802355e-06,
        "chi_2z": -4.154915777740943e-06,
        "ref_e_gw": 0.0499014188508114,
        "ref_omega_gw": 0.0199619225884184,
        "periastron_passages": 39,
        "t_merger": 22061.484035407695,
        "SEOBNRv4EHM": {
            "e_opt": 0.05287528726375535,
            "omega_opt": 0.008626533544726409,
            "max_mm_22": 0.0024193095181321844
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.05539315808583894,
            "omega_opt": 0.00897046103146996,
            "max_mm_22": 4.1677858795052813e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.05539315808583894,
            "omega_opt": 0.008784767878868938,
            "max_mm_22": 0.0009119702642232941
        }
    },
    "SXS:BBH:2539": {
        "q": 3.0000344696721255,
        "chi_1z": 3.4812397748133955e-06,
        "chi_2z": -5.728541745360238e-06,
        "ref_e_gw": 0.2020806562274358,
        "ref_omega_gw": 0.0256498070752189,
        "periastron_passages": 21,
        "t_merger": 9881.429168771983,
        "SEOBNRv4EHM": {
            "e_opt": 0.2637009777201106,
            "omega_opt": 0.011061837499133788,
            "max_mm_22": 0.005188833497353773
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.21575534540736319,
            "omega_opt": 0.01192370499221074,
            "max_mm_22": 0.00019425692941554829
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2477191002825281,
            "omega_opt": 0.009785202372453781,
            "max_mm_22": 0.00107337864943291
        }
    },
    "SXS:BBH:2540": {
        "q": 2.9999943754581855,
        "chi_1z": -1.0905457639718173e-07,
        "chi_2z": -5.281795517951067e-06,
        "ref_e_gw": 0.1585012544183059,
        "ref_omega_gw": 0.0343827142850481,
        "periastron_passages": 11,
        "t_merger": 4464.506721870402,
        "SEOBNRv4EHM": {
            "e_opt": 0.19450726951874026,
            "omega_opt": 0.015130702805386554,
            "max_mm_22": 0.0015613141953876308
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.1662153030432871,
            "omega_opt": 0.016265500204591315,
            "max_mm_22": 6.824675867866947e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1732882946621504,
            "omega_opt": 0.015004676072443443,
            "max_mm_22": 0.0005824343594069692
        }
    },
    "SXS:BBH:2537": {
        "q": 3.0000428666511456,
        "chi_1z": 5.931888436043145e-07,
        "chi_2z": -4.4578444879116455e-06,
        "ref_e_gw": 0.1541581425732452,
        "ref_omega_gw": 0.0233556146475772,
        "periastron_passages": 26,
        "t_merger": 13211.908381815603,
        "SEOBNRv4EHM": {
            "e_opt": 0.2114953514430554,
            "omega_opt": 0.00970530194052253,
            "max_mm_22": 0.0017473128336727983
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.15862151358229154,
            "omega_opt": 0.011383713615101274,
            "max_mm_22": 3.455786669293026e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17624612620254615,
            "omega_opt": 0.010030541823844802,
            "max_mm_22": 0.0014050531706761848
        }
    },
    "SXS:BBH:2542": {
        "q": 3.000013011904872,
        "chi_1z": -4.5519539678972214e-07,
        "chi_2z": -2.4542306412022614e-08,
        "ref_e_gw": 0.3088164640297354,
        "ref_omega_gw": 0.0225584862977425,
        "periastron_passages": 23,
        "t_merger": 11452.770111235228,
        "SEOBNRv4EHM": {
            "e_opt": 0.40461657838738524,
            "omega_opt": 0.008046975723182458,
            "max_mm_22": 0.06296177123463353
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.380374154144961,
            "omega_opt": 0.008410723542500113,
            "max_mm_22": 0.0002358491021099418
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.36421253798334485,
            "omega_opt": 0.008488180815115081,
            "max_mm_22": 0.005397304515264545
        }
    },
    "SXS:BBH:2541": {
        "q": 2.9999964073478935,
        "chi_1z": 1.1234675373072902e-06,
        "chi_2z": 4.0938209021829007e-07,
        "ref_e_gw": 0.3098859497835462,
        "ref_omega_gw": 0.020157650089269,
        "periastron_passages": 29,
        "t_merger": 15439.087704335932,
        "SEOBNRv4EHM": {
            "e_opt": 0.38596385713248554,
            "omega_opt": 0.007647334651638008,
            "max_mm_22": 0.10277123576166403
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.32535779652642494,
            "omega_opt": 0.009417997441173082,
            "max_mm_22": 0.00025593924559308423
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3819234530920815,
            "omega_opt": 0.007103138461379691,
            "max_mm_22": 0.007474495593130959
        }
    },
    "SXS:BBH:2538": {
        "q": 2.9999934035566893,
        "chi_1z": 6.72378455727184e-07,
        "chi_2z": 6.654511750092723e-07,
        "ref_e_gw": 0.2615511406239701,
        "ref_omega_gw": 0.018949581347532,
        "periastron_passages": 36,
        "t_merger": 20038.49419214702,
        "SEOBNRv4EHM": {
            "e_opt": 0.3353748304185527,
            "omega_opt": 0.008927257844027047,
            "max_mm_22": 0.059201693833935254
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3111324061761285,
            "omega_opt": 0.007615549747258535,
            "max_mm_22": 0.00014335370457063679
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.28284957789330023,
            "omega_opt": 0.008357339144805588,
            "max_mm_22": 0.002804701596342829
        }
    },
    "SXS:BBH:2543": {
        "q": 2.9999969726150746,
        "chi_1z": 8.600929417749204e-07,
        "chi_2z": 4.049707197733573e-07,
        "ref_e_gw": 0.3489504975658209,
        "ref_omega_gw": 0.0217538059432343,
        "periastron_passages": 22,
        "t_merger": 11216.155142632098,
        "SEOBNRv4EHM": {
            "e_opt": 0.3822250815274538,
            "omega_opt": 0.00911395688095547,
            "max_mm_22": 0.11319930936514688
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3620230613254336,
            "omega_opt": 0.010445151766988724,
            "max_mm_22": 0.00017229505255533795
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4266695259718983,
            "omega_opt": 0.00758443428681695,
            "max_mm_22": 0.0102500536390282
        }
    },
    "SXS:BBH:2544": {
        "q": 3.000287432120378,
        "chi_1z": -1.583553407505436e-08,
        "chi_2z": 5.915633899419922e-07,
        "ref_e_gw": 0.646717368299534,
        "ref_omega_gw": 0.0120900729195242,
        "periastron_passages": 21,
        "t_merger": 14508.347354909845,
        "SEOBNRv4EHM": {
            "e_opt": 0.7753847190175938,
            "omega_opt": 0.0033594989914323254,
            "max_mm_22": 0.32722218242769197
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.7309402745731493,
            "omega_opt": 0.003907584206896512,
            "max_mm_22": 0.01991223512587692
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7066978503307251,
            "omega_opt": 0.003874474311239838,
            "max_mm_22": 0.15351926383952386
        }
    },
    "SXS:BBH:2549": {
        "q": 4.000006971724029,
        "chi_1z": -2.29740888141385e-08,
        "chi_2z": 5.169948911182688e-09,
        "ref_e_gw": 0.4419205280772422,
        "ref_omega_gw": 0.0180678023113243,
        "periastron_passages": 29,
        "t_merger": 16287.703049513782,
        "SEOBNRv4EHM": {
            "e_opt": 0.362950106915476,
            "omega_opt": 0.010355914181436741,
            "max_mm_22": 0.19904001594498066
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.5084046523700215,
            "omega_opt": 0.00698367903577662,
            "max_mm_22": 0.0010078317824525618
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.455879399844769,
            "omega_opt": 0.007978959428447648,
            "max_mm_22": 0.046400792429591387
        }
    },
    "SXS:BBH:2545": {
        "q": 4.000001194740148,
        "chi_1z": -4.877949971583302e-08,
        "chi_2z": 2.547375323113617e-07,
        "ref_e_gw": 0.0352933118168489,
        "ref_omega_gw": 0.0259995614863335,
        "periastron_passages": 25,
        "t_merger": 12223.328872483376,
        "SEOBNRv4EHM": {
            "e_opt": 0.03311005943932659,
            "omega_opt": 0.012560133023094855,
            "max_mm_22": 0.0008752809952164986
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.04020507217632515,
            "omega_opt": 0.012555694991179374,
            "max_mm_22": 7.035699986146504e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.042570076421991336,
            "omega_opt": 0.010492640693285158,
            "max_mm_22": 0.0006313851144218452
        }
    },
    "SXS:BBH:2546": {
        "q": 3.999999391750141,
        "chi_1z": -1.7760682365246202e-08,
        "chi_2z": 1.5033200132068702e-07,
        "ref_e_gw": 0.1514414401843762,
        "ref_omega_gw": 0.0264975560987918,
        "periastron_passages": 24,
        "t_merger": 10833.238260964466,
        "SEOBNRv4EHM": {
            "e_opt": 0.205586212319587,
            "omega_opt": 0.011127436533794558,
            "max_mm_22": 0.0018673500673251908
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.17771011573388026,
            "omega_opt": 0.011241573013130512,
            "max_mm_22": 9.28947034362082e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1637720674410269,
            "omega_opt": 0.011923382231583107,
            "max_mm_22": 0.0006411696414931889
        }
    },
    "SXS:BBH:2547": {
        "q": 4.000010570952671,
        "chi_1z": 6.138929744440058e-07,
        "chi_2z": 5.299674772257013e-07,
        "ref_e_gw": 0.2988190202365228,
        "ref_omega_gw": 0.0235746019569587,
        "periastron_passages": 27,
        "t_merger": 13212.727459645634,
        "SEOBNRv4EHM": {
            "e_opt": 0.38886312566863446,
            "omega_opt": 0.008265080917748845,
            "max_mm_22": 0.08671099461229581
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3727015095070183,
            "omega_opt": 0.008701205718938962,
            "max_mm_22": 0.0002731605276277138
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.32017625698176577,
            "omega_opt": 0.01033571457147726,
            "max_mm_22": 0.005675785968066838
        }
    },
    "SXS:BBH:2548": {
        "q": 4.000003945056697,
        "chi_1z": -2.4548946826762105e-07,
        "chi_2z": -1.9472708166811256e-07,
        "ref_e_gw": 0.3538835184229494,
        "ref_omega_gw": 0.0215044498014446,
        "periastron_passages": 27,
        "t_merger": 13368.754152739168,
        "SEOBNRv4EHM": {
            "e_opt": 0.3905315648404609,
            "omega_opt": 0.009258232771563566,
            "max_mm_22": 0.1439846347908722
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4066931810020771,
            "omega_opt": 0.008810200083398277,
            "max_mm_22": 0.0004614022479758617
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4349760092849053,
            "omega_opt": 0.007346963751016513,
            "max_mm_22": 0.00986954954434649
        }
    },
    "SXS:BBH:2550": {
        "q": 4.0000583168111294,
        "chi_1z": 5.6264243871721994e-08,
        "chi_2z": 7.788635658800115e-07,
        "ref_e_gw": 0.6511900483483981,
        "ref_omega_gw": 0.0119873583067948,
        "periastron_passages": 24,
        "t_merger": 16711.06088160491,
        "SEOBNRv4EHM": {
            "e_opt": 0.8454337836510102,
            "omega_opt": 0.001924950197003067,
            "max_mm_22": 0.3560099476502313
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.7363428745601011,
            "omega_opt": 0.003799856305781374,
            "max_mm_22": 0.020355818542060145
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7484640866813133,
            "omega_opt": 0.0029830546213572345,
            "max_mm_22": 0.17125586821366723
        }
    },
    "SXS:BBH:2551": {
        "q": 3.9998600250162966,
        "chi_1z": -1.5165604557752205e-08,
        "chi_2z": -3.5160876885596797e-07,
        "ref_e_gw": 0.7297040964139414,
        "ref_omega_gw": 0.0116061477379398,
        "periastron_passages": 14,
        "t_merger": 9886.850309266432,
        "SEOBNRv4EHM": {
            "e_opt": 0.8466900121866275,
            "omega_opt": 0.002598759893234358,
            "max_mm_22": 0.3533013907920749
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.7901243556209709,
            "omega_opt": 0.003922291693547596,
            "max_mm_22": 0.14612855778253486
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8062859717825872,
            "omega_opt": 0.002697906901772506,
            "max_mm_22": 0.260119839324099
        }
    },
    "SXS:BBH:2552": {
        "q": 6.0000107825377,
        "chi_1z": -9.868936547962554e-08,
        "chi_2z": 1.0821459302224664e-06,
        "ref_e_gw": 0.0355350023048908,
        "ref_omega_gw": 0.0260270315831332,
        "periastron_passages": 32,
        "t_merger": 15655.74753708289,
        "SEOBNRv4EHM": {
            "e_opt": 0.03785482413215289,
            "omega_opt": 0.012143073633814764,
            "max_mm_22": 0.0004193648045129894
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.042586677148672,
            "omega_opt": 0.011727185515730543,
            "max_mm_22": 6.132109020262622e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.04495260365693155,
            "omega_opt": 0.010595046345215605,
            "max_mm_22": 0.0008085672060182958
        }
    },
    "SXS:BBH:2553": {
        "q": 6.00001682846711,
        "chi_1z": 3.761416001340573e-07,
        "chi_2z": 1.1968746336753298e-06,
        "ref_e_gw": 0.1509185722197096,
        "ref_omega_gw": 0.0268181391609218,
        "periastron_passages": 30,
        "t_merger": 13473.197630721577,
        "SEOBNRv4EHM": {
            "e_opt": 0.1842790240102494,
            "omega_opt": 0.01232794794423582,
            "max_mm_22": 0.005067227135826524
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.17732509857590037,
            "omega_opt": 0.011300218840899084,
            "max_mm_22": 0.0001309359892494033
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.16341724770720228,
            "omega_opt": 0.012116762382705837,
            "max_mm_22": 0.0016892989665497904
        }
    },
    "SXS:BBH:2554": {
        "q": 5.999972527989251,
        "chi_1z": 3.8061733552783366e-07,
        "chi_2z": 2.7056695534200718e-06,
        "ref_e_gw": 0.3112198496138317,
        "ref_omega_gw": 0.0222988462854909,
        "periastron_passages": 33,
        "t_merger": 16564.205445672014,
        "SEOBNRv4EHM": {
            "e_opt": 0.3719491991839491,
            "omega_opt": 0.00873531739035677,
            "max_mm_22": 0.1399124350225216
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3153835426182925,
            "omega_opt": 0.010997579955138207,
            "max_mm_22": 0.00249805992797425
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.37598960322435315,
            "omega_opt": 0.00815709243101967,
            "max_mm_22": 0.010490277138852866
        }
    },
    "SXS:BBH:2555": {
        "q": 6.000034750300609,
        "chi_1z": 4.131214452310767e-07,
        "chi_2z": 3.2028614763989346e-06,
        "ref_e_gw": 0.3531460260732563,
        "ref_omega_gw": 0.0218438287526157,
        "periastron_passages": 33,
        "t_merger": 16633.660817130996,
        "SEOBNRv4EHM": {
            "e_opt": 0.4414226258415464,
            "omega_opt": 0.008340043771684317,
            "max_mm_22": 0.16905646992005474
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.41313979755871816,
            "omega_opt": 0.008663303661178881,
            "max_mm_22": 0.0002163341134079344
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4050589894779101,
            "omega_opt": 0.008391880886019994,
            "max_mm_22": 0.009050110863373817
        }
    },
    "SXS:BBH:2556": {
        "q": 5.9993238468836285,
        "chi_1z": -4.5156853997347594e-08,
        "chi_2z": -1.0548228968598597e-06,
        "ref_e_gw": 0.4432226209714699,
        "ref_omega_gw": 0.0181449728728211,
        "periastron_passages": 36,
        "t_merger": 20371.472927496863,
        "SEOBNRv4EHM": {
            "e_opt": 0.357754191020942,
            "omega_opt": 0.010322780046690246,
            "max_mm_22": 0.25419267747860186
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4870471203138713,
            "omega_opt": 0.007671538313408889,
            "max_mm_22": 0.0007820524661271699
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5395723728391238,
            "omega_opt": 0.005647003740150715,
            "max_mm_22": 0.04746574603083498
        }
    },
    "SXS:BBH:2557": {
        "q": 5.9983935715395,
        "chi_1z": -9.081538915649788e-08,
        "chi_2z": -3.045987573880675e-06,
        "ref_e_gw": 0.5933005764030115,
        "ref_omega_gw": 0.0146778957701009,
        "periastron_passages": 29,
        "t_merger": 17747.7083004833,
        "SEOBNRv4EHM": {
            "e_opt": 0.7141578532070256,
            "omega_opt": 0.004652133894993701,
            "max_mm_22": 0.3601400512402565
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.6737538128029852,
            "omega_opt": 0.005044653135213201,
            "max_mm_22": 0.007595193659050814
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.649511388560561,
            "omega_opt": 0.004955257514760626,
            "max_mm_22": 0.10930270305591949
        }
    },
    "SXS:BBH:2558": {
        "q": 6.000588531804347,
        "chi_1z": -4.545174381160053e-08,
        "chi_2z": -2.0390016169200095e-07,
        "ref_e_gw": 0.7351048075466706,
        "ref_omega_gw": 0.0112883707118734,
        "periastron_passages": 17,
        "t_merger": 12392.085255737535,
        "SEOBNRv4EHM": {
            "e_opt": 0.9033231057357096,
            "omega_opt": 0.0013323336316273776,
            "max_mm_22": 0.40169056575663853
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.8265554289680328,
            "omega_opt": 0.0029360281859385205,
            "max_mm_22": 0.1563593536724498
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8023130047256086,
            "omega_opt": 0.002829511318218024,
            "max_mm_22": 0.24848374238838644
        }
    },
    "SXS:BBH:2559": {
        "q": 8.000182738701707,
        "chi_1z": 4.929512090613882e-06,
        "chi_2z": 1.342326355886056e-05,
        "ref_e_gw": 0.0117060396733535,
        "ref_omega_gw": 0.0346863587208523,
        "periastron_passages": 18,
        "t_merger": 8570.091476338777,
        "SEOBNRv4EHM": {
            "e_opt": 0.014924508145917118,
            "omega_opt": 0.013795505173238395,
            "max_mm_22": 0.00017405081447852133
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.014924508145917118,
            "omega_opt": 0.014523308987544054,
            "max_mm_22": 3.937060010461568e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.010660362961369371,
            "omega_opt": 0.016397982700124554,
            "max_mm_22": 0.0006544948778950399
        }
    },
    "SXS:BBH:2560": {
        "q": 8.000056118612447,
        "chi_1z": -1.1691076587965841e-07,
        "chi_2z": 4.980800937352233e-09,
        "ref_e_gw": 0.1543286551506785,
        "ref_omega_gw": 0.0263552554870332,
        "periastron_passages": 38,
        "t_merger": 16966.100722467752,
        "SEOBNRv4EHM": {
            "e_opt": 0.21015343540972764,
            "omega_opt": 0.011100681461923716,
            "max_mm_22": 0.008232081200882035
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.18563553461192608,
            "omega_opt": 0.010896016841554057,
            "max_mm_22": 9.430554278599956e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.19264064912558365,
            "omega_opt": 0.010193850449065284,
            "max_mm_22": 0.0014508537904868168
        }
    },
    "SXS:BBH:2561": {
        "q": 8.000818377628361,
        "chi_1z": -2.8944451108498333e-07,
        "chi_2z": -2.37767588796237e-06,
        "ref_e_gw": 0.3093506350033738,
        "ref_omega_gw": 0.0223428845609301,
        "periastron_passages": 42,
        "t_merger": 20569.980203210176,
        "SEOBNRv4EHM": {
            "e_opt": 0.43098038190553023,
            "omega_opt": 0.007819251738200916,
            "max_mm_22": 0.15176022482056128
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3582531091782575,
            "omega_opt": 0.009326145849333575,
            "max_mm_22": 0.0013417395914634422
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.36229351321866154,
            "omega_opt": 0.00872461839477039,
            "max_mm_22": 0.007549686078805462
        }
    },
    "SXS:BBH:2562": {
        "q": 7.9997714146394125,
        "chi_1z": -1.1504276143956432e-07,
        "chi_2z": -4.268262638328842e-06,
        "ref_e_gw": 0.3611383600221768,
        "ref_omega_gw": 0.0213568846823278,
        "periastron_passages": 41,
        "t_merger": 20724.631966990695,
        "SEOBNRv4EHM": {
            "e_opt": 0.3723538350725212,
            "omega_opt": 0.009549905051107834,
            "max_mm_22": 0.21433147923982032
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4289194916381777,
            "omega_opt": 0.008207395095865686,
            "max_mm_22": 0.00031683248413783005
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4248790875977737,
            "omega_opt": 0.007785414921863777,
            "max_mm_22": 0.014161992579188487
        }
    },
    "SXS:BBH:2563": {
        "q": 7.999733676180087,
        "chi_1z": -1.2684925055175412e-08,
        "chi_2z": -4.044263386553843e-06,
        "ref_e_gw": 0.4137449579582586,
        "ref_omega_gw": 0.0232878417698124,
        "periastron_passages": 30,
        "t_merger": 14248.793650267471,
        "SEOBNRv4EHM": {
            "e_opt": 0.36595831868630935,
            "omega_opt": 0.011079812057108222,
            "max_mm_22": 0.21646026862449352
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4750492277772184,
            "omega_opt": 0.008910149847855434,
            "max_mm_22": 0.00226336080265066
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4831300358580265,
            "omega_opt": 0.007818151699496756,
            "max_mm_22": 0.03022761392384199
        }
    },
    "SXS:BBH:2527": {
        "q": 1.0000022033113536,
        "chi_1z": -6.257617845184864e-08,
        "chi_2z": -4.261042366470747e-08,
        "ref_e_gw": 0.8769594203159287,
        "ref_omega_gw": 0.0069069273388596,
        "periastron_passages": 14,
        "t_merger": 16147.897186957449,
        "SEOBNRv4EHM": {
            "e_opt": 0.95,
            "omega_opt": 0.00046609468342738745,
            "max_mm_22": 0.37938697363955254
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.9165595960408955,
            "omega_opt": 0.0008752128810770868,
            "max_mm_22": 0.19649672228446224
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.8648006735903725,
            "omega_opt": 0.0014673875854535686,
            "max_mm_22": 0.3059320325014607
        }
    },
    "SXS:BBH:2564": {
        "q": 10.000024869525213,
        "chi_1z": 1.2817631664844814e-06,
        "chi_2z": 3.4810110676393212e-06,
        "ref_e_gw": 0.0148375454335009,
        "ref_omega_gw": 0.0358249370665212,
        "periastron_passages": 23,
        "t_merger": 10049.910603767585,
        "SEOBNRv4EHM": {
            "e_opt": 0.019486417690282212,
            "omega_opt": 0.01523069107964065,
            "max_mm_22": 0.0003580960917940468
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.017321260169139745,
            "omega_opt": 0.01562931855023434,
            "max_mm_22": 4.687406728487442e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.017321260169139745,
            "omega_opt": 0.014204175444002166,
            "max_mm_22": 0.0006324071771769413
        }
    },
    "SXS:BBH:2565": {
        "q": 10.000062917985959,
        "chi_1z": -7.305499697992745e-07,
        "chi_2z": 5.392999560667146e-06,
        "ref_e_gw": 0.0189603796997537,
        "ref_omega_gw": 0.0339194794289269,
        "periastron_passages": 26,
        "t_merger": 11535.250456587173,
        "SEOBNRv4EHM": {
            "e_opt": 0.02205024486788087,
            "omega_opt": 0.015456204211406708,
            "max_mm_22": 0.00037330259622925244
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.02205024486788087,
            "omega_opt": 0.014719235405693263,
            "max_mm_22": 4.565497225506032e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.02205024486788087,
            "omega_opt": 0.01422884506186895,
            "max_mm_22": 0.0006205421966868352
        }
    },
    "SXS:BBH:2567": {
        "q": 10.000278448840424,
        "chi_1z": -4.58167528755982e-08,
        "chi_2z": 4.3974956141092443e-07,
        "ref_e_gw": 0.4484412026742497,
        "ref_omega_gw": 0.0246873090229883,
        "periastron_passages": 26,
        "t_merger": 12015.91103129789,
        "SEOBNRv4EHM": {
            "e_opt": 0.4870144505237539,
            "omega_opt": 0.010561844651205845,
            "max_mm_22": 0.2582049881156244
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.48297404648334985,
            "omega_opt": 0.010891509268927294,
            "max_mm_22": 0.0018047650903030288
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5476205111298145,
            "omega_opt": 0.007388876520174016,
            "max_mm_22": 0.02682289242927427
        }
    },
    "SXS:BBH:2566": {
        "q": 9.99731074385706,
        "chi_1z": -1.0348597293911265e-06,
        "chi_2z": -1.9131149246896397e-06,
        "ref_e_gw": 0.4488267769130867,
        "ref_omega_gw": 0.0220144036201747,
        "periastron_passages": 33,
        "t_merger": 16517.72926399134,
        "SEOBNRv4EHM": {
            "e_opt": 0.3670712998946096,
            "omega_opt": 0.012022492335188198,
            "max_mm_22": 0.2935017564406667
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.48828342110673084,
            "omega_opt": 0.009518985697994713,
            "max_mm_22": 0.003563071248806726
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.45596018878349853,
            "omega_opt": 0.009845579510535548,
            "max_mm_22": 0.0895224224249428
        }
    },
    "SXS:BBH:2568": {
        "q": 10.002752265089681,
        "chi_1z": -1.040231332857817e-07,
        "chi_2z": 2.6157812758583023e-06,
        "ref_e_gw": 0.5926540656986172,
        "ref_omega_gw": 0.0144922661647236,
        "periastron_passages": 40,
        "t_merger": 25509.291169032742,
        "SEOBNRv4EHM": {
            "e_opt": 0.771978920848073,
            "omega_opt": 0.00331209637554957,
            "max_mm_22": 0.5577052845028159
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.6426859915551437,
            "omega_opt": 0.005961236331337798,
            "max_mm_22": 0.03235485382210501
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.7032920521612043,
            "omega_opt": 0.0037046022245180664,
            "max_mm_22": 0.4241442026909418
        }
    },
    "SXS:BBH:3961": {
        "q": 1.0999756752532932,
        "chi_1z": -0.39999471774799916,
        "chi_2z": -0.6999399275779992,
        "ref_e_gw": 0.1701224415749385,
        "ref_omega_gw": 0.0252016753472384,
        "periastron_passages": 15,
        "t_merger": 7543.822573464482,
        "SEOBNRv4EHM": {
            "e_opt": 0.24209998068686148,
            "omega_opt": 0.010330238335184006,
            "max_mm_22": 0.006992600640745028
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.18707725780348386,
            "omega_opt": 0.01118667824247967,
            "max_mm_22": 0.0006446858943998102
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.17974089475236685,
            "omega_opt": 0.011667997601206228,
            "max_mm_22": 0.001461479639834451
        }
    },
    "SXS:BBH:3962": {
        "q": 1.09997137787231,
        "chi_1z": -0.39999235583399345,
        "chi_2z": -0.6999347713629932,
        "ref_e_gw": 0.1166323377380799,
        "ref_omega_gw": 0.0226202829590012,
        "periastron_passages": 19,
        "t_merger": 10495.759591226712,
        "SEOBNRv4EHM": {
            "e_opt": 0.18378209920916977,
            "omega_opt": 0.008929156184630839,
            "max_mm_22": 0.006778009388380135
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.14258955973125242,
            "omega_opt": 0.009179749506484881,
            "max_mm_22": 0.0002726876865268846
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.13308358908250226,
            "omega_opt": 0.00962816640475742,
            "max_mm_22": 0.0017185741109179142
        }
    },
    "SXS:BBH:3963": {
        "q": 1.0999857248578944,
        "chi_1z": -0.39999436509399505,
        "chi_2z": -0.6999595827729826,
        "ref_e_gw": 0.2269205082647761,
        "ref_omega_gw": 0.0191884529578205,
        "periastron_passages": 26,
        "t_merger": 15840.796019555577,
        "SEOBNRv4EHM": {
            "e_opt": 0.2936744208112439,
            "omega_opt": 0.008731013482885111,
            "max_mm_22": 0.024487424642951727
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.28155320869003175,
            "omega_opt": 0.00727529835011679,
            "max_mm_22": 0.0013389606442270052
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2371087642455873,
            "omega_opt": 0.008822577653615634,
            "max_mm_22": 0.0019152043365001648
        }
    },
    "SXS:BBH:3964": {
        "q": 1.0999931318119072,
        "chi_1z": -0.3999942820928782,
        "chi_2z": -0.6999666307889567,
        "ref_e_gw": 0.3662361734670534,
        "ref_omega_gw": 0.0222400788842546,
        "periastron_passages": 15,
        "t_merger": 8286.385475499697,
        "SEOBNRv4EHM": {
            "e_opt": 0.4542474449836651,
            "omega_opt": 0.006677763710639834,
            "max_mm_22": 0.045861739349638886
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3976817884180085,
            "omega_opt": 0.008133752661334127,
            "max_mm_22": 0.002120002501043605
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4057625964988166,
            "omega_opt": 0.0074553924732242245,
            "max_mm_22": 0.003778049583940235
        }
    },
    "SXS:BBH:3965": {
        "q": 1.0999990611366943,
        "chi_1z": -0.39999833890500175,
        "chi_2z": -0.699978293895987,
        "ref_e_gw": 0.3967936506985295,
        "ref_omega_gw": 0.0281336422263742,
        "periastron_passages": 7,
        "t_merger": 3794.4510190114847,
        "SEOBNRv4EHM": {
            "e_opt": 0.4418097978830119,
            "omega_opt": 0.009798423568425264,
            "max_mm_22": 0.06418264086324565
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.4418097978830119,
            "omega_opt": 0.011816932748427551,
            "max_mm_22": 0.007634374148893008
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5064562625294765,
            "omega_opt": 0.008038769291172167,
            "max_mm_22": 0.013782601635264236
        }
    },
    "SXS:BBH:3966": {
        "q": 10.000413574505131,
        "chi_1z": -0.7499440214079944,
        "chi_2z": 7.131750330508723e-06,
        "ref_e_gw": 0.4651618638452293,
        "ref_omega_gw": 0.0323915827037944,
        "periastron_passages": 9,
        "t_merger": 4901.827531901857,
        "SEOBNRv4EHM": {
            "e_opt": 0.49307618763476724,
            "omega_opt": 0.009772058713140002,
            "max_mm_22": 0.15210706125885654
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.6425711371297167,
            "omega_opt": 0.007349222538628381,
            "max_mm_22": 0.009011592050530814
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5051973997559793,
            "omega_opt": 0.01117422036428009,
            "max_mm_22": 0.005158847537521272
        }
    },
    "SXS:BBH:3967": {
        "q": 1.0000000338353687,
        "chi_1z": -0.749967184052,
        "chi_2z": -0.749967190966,
        "ref_e_gw": 0.5498071745082225,
        "ref_omega_gw": 0.016201703378379,
        "periastron_passages": 14,
        "t_merger": 9408.140107599871,
        "SEOBNRv4EHM": {
            "e_opt": 0.6827970784942821,
            "omega_opt": 0.004371640255858935,
            "max_mm_22": 0.2564368805136348
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.6302718259690296,
            "omega_opt": 0.00553761853539717,
            "max_mm_22": 0.010002339083538314
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.6585546542518579,
            "omega_opt": 0.004141840647861368,
            "max_mm_22": 0.026965124628053894
        }
    },
    "SXS:BBH:3968": {
        "q": 1.000000094391943,
        "chi_1z": 0.750002019324,
        "chi_2z": 0.750002022734,
        "ref_e_gw": 0.5545423669944308,
        "ref_omega_gw": 0.0132808716639364,
        "periastron_passages": 31,
        "t_merger": 18650.16024432189,
        "SEOBNRv4EHM": {
            "e_opt": 0.69285392351823,
            "omega_opt": 0.00425266734655592,
            "max_mm_22": 0.2802466833065862
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.5676013982657049,
            "omega_opt": 0.0057975937898441686,
            "max_mm_22": 0.018319602288153547
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.5635609942253008,
            "omega_opt": 0.005528222856243807,
            "max_mm_22": 0.14239354126944437
        }
    },
    "SXS:BBH:3969": {
        "q": 1.000000148713604,
        "chi_1z": 0.899917021657,
        "chi_2z": 0.899917282869,
        "ref_e_gw": 0.3352835082913163,
        "ref_omega_gw": 0.0209405239504701,
        "periastron_passages": 26,
        "t_merger": 11668.126558842616,
        "SEOBNRv4EHM": {
            "e_opt": 0.3606046042754787,
            "omega_opt": 0.010571606220907056,
            "max_mm_22": 0.10794458021962783
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3767662204370948,
            "omega_opt": 0.008689919453643051,
            "max_mm_22": 0.004069945922269835
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.34040258407345847,
            "omega_opt": 0.009767869051777896,
            "max_mm_22": 0.012116044057493114
        }
    },
    "SXS:BBH:3970": {
        "q": 1.9998359379972446,
        "chi_1z": 0.8999583945679994,
        "chi_2z": 0.8998496670630004,
        "ref_e_gw": 0.3143172303700237,
        "ref_omega_gw": 0.0217804340582857,
        "periastron_passages": 29,
        "t_merger": 13408.622081482865,
        "SEOBNRv4EHM": {
            "e_opt": 0.4571583138650927,
            "omega_opt": 0.008466791353487494,
            "max_mm_22": 0.14605140634581448
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.34402700073377956,
            "omega_opt": 0.00973905744044337,
            "max_mm_22": 0.005717250279496544
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.3925118492186281,
            "omega_opt": 0.007695599313216703,
            "max_mm_22": 0.019831979565675173
        }
    },
    "SXS:BBH:3822": {
        "q": 15.046410236371534,
        "chi_1z": 0.00028580875355035024,
        "chi_2z": 0.005133252347890385,
        "ref_e_gw": 0.0565954702022387,
        "ref_omega_gw": 0.0351470536021856,
        "periastron_passages": 34,
        "t_merger": 13148.398685837388,
        "SEOBNRv4EHM": {
            "e_opt": 0.07927108174297418,
            "omega_opt": 0.014554572170933236,
            "max_mm_22": 0.0005652510549325473
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.06392829172820498,
            "omega_opt": 0.015825553068038328,
            "max_mm_22": 8.273800109670493e-05
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.06137116005907678,
            "omega_opt": 0.01720595261185887,
            "max_mm_22": 0.00044675841128227756
        }
    },
    "SXS:BBH:3823": {
        "q": 14.901534852941825,
        "chi_1z": -0.00012469035321081926,
        "chi_2z": -0.0016394563479215408,
        "ref_e_gw": 0.141585634455455,
        "ref_omega_gw": 0.0302195087453387,
        "periastron_passages": 46,
        "t_merger": 19013.99579624463,
        "SEOBNRv4EHM": {
            "e_opt": 0.1681779094292275,
            "omega_opt": 0.014048988804142182,
            "max_mm_22": 0.010230613380605602
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.15136011848630473,
            "omega_opt": 0.013987610882500785,
            "max_mm_22": 0.0005680927973586991
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1749050258063966,
            "omega_opt": 0.011855754161644963,
            "max_mm_22": 0.0013275068272931012
        }
    },
    "SXS:BBH:3824": {
        "q": 14.838292156732674,
        "chi_1z": -9.574753201210348e-05,
        "chi_2z": -0.0014046458674620216,
        "ref_e_gw": 0.2617495413926145,
        "ref_omega_gw": 0.0310048526723769,
        "periastron_passages": 36,
        "t_merger": 14651.440769328696,
        "SEOBNRv4EHM": {
            "e_opt": 0.35697095550424174,
            "omega_opt": 0.01570614129885757,
            "max_mm_22": 0.0681250477231008
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.32060731914060536,
            "omega_opt": 0.01198986727718703,
            "max_mm_22": 0.00059437070425572
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2963648948981812,
            "omega_opt": 0.012643112191016803,
            "max_mm_22": 0.0032786078775518535
        }
    },
    "SXS:BBH:3825": {
        "q": 15.272735608883384,
        "chi_1z": 8.008784439220962e-05,
        "chi_2z": 0.0009109716765828776,
        "ref_e_gw": 0.3530956184139082,
        "ref_omega_gw": 0.0310347079181655,
        "periastron_passages": 30,
        "t_merger": 12144.869711189562,
        "SEOBNRv4EHM": {
            "e_opt": 0.47590446967115685,
            "omega_opt": 0.010035630237457625,
            "max_mm_22": 0.19816081330456137
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3668135605802477,
            "omega_opt": 0.014625913202487387,
            "max_mm_22": 0.002374618514545568
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.4233792171459043,
            "omega_opt": 0.010734143875750276,
            "max_mm_22": 0.013462813631593296
        }
    },
    "SXS:BBH:3826": {
        "q": 15.77636604060034,
        "chi_1z": 9.572722601886176e-05,
        "chi_2z": 0.0014139573534488698,
        "ref_e_gw": 0.4135523881894382,
        "ref_omega_gw": 0.0260489228153471,
        "periastron_passages": 38,
        "t_merger": 17386.193967229534,
        "SEOBNRv4EHM": {
            "e_opt": 0.5669555440438904,
            "omega_opt": 0.0076331225708667,
            "max_mm_22": 0.5372171847958573
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.429581806670153,
            "omega_opt": 0.012125538555777181,
            "max_mm_22": 0.011314543302002544
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.43362221071055707,
            "omega_opt": 0.010857340496354912,
            "max_mm_22": 0.0813436870188069
        }
    },
    "SXS:BBH:4385": {
        "q": 18.04689710759268,
        "chi_1z": 0.00045404740597920063,
        "chi_2z": 0.0032737573820849682,
        "ref_e_gw": 0.0960421637069378,
        "ref_omega_gw": 0.0369667636161288,
        "periastron_passages": 34,
        "t_merger": 12543.949086081935,
        "SEOBNRv4EHM": {
            "e_opt": 0.11087912393230781,
            "omega_opt": 0.018204599501615876,
            "max_mm_22": 0.0027135249866443445
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.10504338056744951,
            "omega_opt": 0.017267669879031666,
            "max_mm_22": 0.0004892810485916943
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.10212550888502035,
            "omega_opt": 0.017370346719989802,
            "max_mm_22": 0.0010860590672739923
        }
    },
    "SXS:BBH:3827": {
        "q": 18.072879290841964,
        "chi_1z": 4.7313729210689064e-05,
        "chi_2z": -0.0006234196728777661,
        "ref_e_gw": 0.153342452464274,
        "ref_omega_gw": 0.0306866202979592,
        "periastron_passages": 51,
        "t_merger": 21175.63983817532,
        "SEOBNRv4EHM": {
            "e_opt": 0.18384987681491088,
            "omega_opt": 0.014334941902054454,
            "max_mm_22": 0.02375824351031186
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.16303668321322287,
            "omega_opt": 0.014404115489645267,
            "max_mm_22": 0.00285845811673735
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.1769121456143482,
            "omega_opt": 0.01292363336979281,
            "max_mm_22": 0.0010987177633550171
        }
    },
    "SXS:BBH:3828": {
        "q": 17.706833183810634,
        "chi_1z": -9.648682919512528e-05,
        "chi_2z": -0.0013091449595407242,
        "ref_e_gw": 0.2701419972573727,
        "ref_omega_gw": 0.0312539081664473,
        "periastron_passages": 40,
        "t_merger": 16297.988353327679,
        "SEOBNRv4EHM": {
            "e_opt": 0.31991957199231186,
            "omega_opt": 0.015967693723937578,
            "max_mm_22": 0.214993724704183
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.31991957199231186,
            "omega_opt": 0.012600169604050386,
            "max_mm_22": 0.004544029192444676
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.2754751275478674,
            "omega_opt": 0.014512269414618372,
            "max_mm_22": 0.010647047928004971
        }
    },
    "SXS:BBH:3829": {
        "q": 17.98076440612375,
        "chi_1z": -6.269378627771456e-05,
        "chi_2z": -0.0005458548710452933,
        "ref_e_gw": 0.3473128556978816,
        "ref_omega_gw": 0.0304826297715393,
        "periastron_passages": 36,
        "t_merger": 14837.509963757291,
        "SEOBNRv4EHM": {
            "e_opt": 0.430154921657022,
            "omega_opt": 0.01082175741983349,
            "max_mm_22": 0.2027489335106184
        },
        "SEOBNRv5EHM": {
            "e_opt": 0.3735892650913655,
            "omega_opt": 0.013672967543616037,
            "max_mm_22": 0.0016018157242495557
        },
        "TEOBResumS-Dali": {
            "e_opt": 0.38571047721257756,
            "omega_opt": 0.012098104764639083,
            "max_mm_22": 0.007388408377123068
        }
    }
}
